Primeval very low-mass stars and brown dwarfs -- VII. The discovery of the first wide M + L extreme subdwarf binary

I present the discovery of the first wide M + L extreme subdwarf binary system Gaia J0452$-$36AB. The binary is located at a distance of 137.27$^{+0.68}_{-0.67}$ pc with a projected separation of 15828$\pm$78 au. I classified Gaia J0452$-$36AB as esdM1 and esdL0 subdwarfs, respectively. Gaia J0452$-$36AB have typical halo kinematics, metallicity of [Fe/H] $\approx -1.4$, and temperature of $\sim$ 3550 and 2600 K, respectively. Gaia J0452$-$36AB is a pair of very low-mass stars with masses of 0.151$^{+0.029}_{-0.019}$ and 0.0855$^{+0.0014}_{-0.0010}$ M$_{\odot}$, and is a gravitationally bound system. I tested the metallicity consistency of existing M subdwarf classification schemes with Gaia J0452$-$36AB and a sample of M and L subdwarfs with known metallicity. I found that the metallicity of each M subclass defined by the the metallicity index $\zeta_{\rm CaH/TiO}$ is not consistent from mid to late M subtypes. Because late-type M and L subdwarfs have dusty atmospheres and high surface gravity which have significant impacts on CaH and TiO indices that used in the classification. The metallicity scale of late-type M subdwarfs would be overestimated by the $\zeta_{\rm CaH/TiO}$ index. I discussed the mass range of M subdwarfs, and explained the lack of late-type M extreme and ultra subdwarfs, and decreasing binary fraction from sdM, to esdM, and usdM subclasses. The four M subclasses have different mass ranges. The comparison between M subclasses is between populations in different mass ranges. I also present the discovery of Ruiz 440-469B, an M8 dwarf wide companion to a cool DA white dwarf, Ruiz 440-469.

==> j0452b.py <==
#!usr/bin/python2.7 -tt

from numpy import *
from scipy import *
from pylab import *
from matplotlib.ticker import MultipleLocator, FormatStrFormatter
from matplotlib import axis
from matplotlib.ticker import FuncFormatter
from matplotlib.font_manager import fontManager, FontProperties
from matplotlib import rc
#rc('font',**{'family':'sans-serif','sans-serif':['Helvetica']})
## for Palatino and other serif fonts use:
#rc('font',**{'family':'serif','serif':['Palatino']})
#rc('text', usetex=True)

m9 = loadtxt('/work/sdL/spec/LRIS/M9_J0251222+252124.txt')
l0 = loadtxt('/work/sdL/spec/LRIS/L0_J0345432+254023.txt')
l05 = loadtxt('/work/sdL/spec/LRIS/L0.5_J0147334+345311B.txt')
l1 = loadtxt('/work/sdL/spec/LRIS/L1_J1439284+192915.txt')
l15 = loadtxt('/work/sdL/spec/LRIS/L1.5_J0242435+160739.txt')
l2 = loadtxt('/work/sdL/spec/LRIS/L2_kelu1.txt')
l3 = loadtxt('/work/sdL/spec/LRIS/L3_J0355419+225702.txt')
l35 = loadtxt('/work/sdL/spec/LRIS/L3.5_0036160+18211.txt')
l4 = loadtxt('/work/sdL/spec/LRIS/L4_J1155009+230706.txt')
l5b = loadtxt('/work/sdL/spec/LRIS/L5_lris_j0208550_250049.txt')
l5 = loadtxt('/work/sdL/spec/LRIS/L5_lris_j1507477-162739.txt')
l55 = loadtxt('/data/sdl_plot_gtc/leggettsltd/L5.5_2MASS1507-16.txt')
l6 = loadtxt('/work/sdL/spec/LRIS/L6_lris_j0103320_193536_s11.txt')
l6b = loadtxt('/work/sdL/spec/LRIS/L6_lris_j0850359_105716_s11.txt')
l7 = loadtxt('/work/sdL/spec/LRIS/L7_lris_j1728115_394859_s11.txt')
l75 = loadtxt('/work/sdL/spec/LRIS/L7.5_J0825197+211552.txt')
l8 = loadtxt('/work/sdL/spec/LRIS/L8_J1632291+190441.txt')
t0 = loadtxt('/data/sdt_plot_gtc/optical-T-std/T0_SDSS0423-04.txt')
j0616vis = loadtxt('/data/xshooter/tm0616/tm0616vis_corr2_cleans101.txt')
j0216vis = loadtxt('/data/xshooter/ul0216/ul0216viscomb2s101.txt')
#l82m1632 = loadtxt('/data/sdl_plot_gtc/leggettsltd/L7.5_2MASS1632+19.txt')
l82m1632 = loadtxt('/work/sdL/spec/LRIS/L8_1632_s11_1d.txt')
j0616gmos = loadtxt('/data/osiris_telluric_corr_spec/2m0616/2m0616_gmos_s11.txt')
j1416 = loadtxt('/data/sdl_sdss/sd1416p13_s5.txt')
j1756 = loadtxt('/data/sdl_sdss/j1756s9.txt')
j1333 = loadtxt('/work/sdL/spec/j1333_osiris_from_nicolas.dat')

j1347 = loadtxt('/data/sdl_sdss/J134749.74+333601.7s5.txt')
tm0041 = loadtxt('/data/15a-gtc80-txt/2m0041.txt')

#l0 = loadtxt('/work/sdL/spec/ML_templates/l0.dat')
#l1 = loadtxt('/work/sdL/spec/ML_templates/l1.dat')
#l1op = loadtxt('/work/sdL/spec/LRIS/L1_J1439284+192915.txt')
#l2 = loadtxt('/work/sdL/spec/ML_templates/l2.dat')
#l3 = loadtxt('/work/sdL/spec/ML_templates/l3.dat')
#l4 = loadtxt('/work/sdL/spec/ML_templates/l4.dat')
#l0 = loadtxt('/work/sdL/spec/ML_templates/l0.txt')
#l0b = loadtxt('/work/sdL/spec/LRIS/L0_J0345432+254023.txt')
j0118 = loadtxt('/data/13a-gtc63-txt/j0118.txt')
j0238 = loadtxt('/data/15a-gtc80-txt/j0238.txt')
j0753 = loadtxt('/data/12b-gtc39-txt/j0753.txt')
j0822 = loadtxt('/data/12b-gtc39-txt/j0822.txt')
j1231 = loadtxt('/data/15a-gtc80-txt/ul1231.txt')
j1241 = loadtxt('/data/13a-gtc63-txt/j1241.txt')
j1252 = loadtxt('/data/15a-gtc80-txt/ul1252.txt')
j1307 = loadtxt('/data/14a-gtc46-txt/j1307.txt')
j1342 = loadtxt('/data/14a-gtc46-txt/j1342.txt')
j1344 = loadtxt('/data/13a-gtc63-txt/j1344.txt')
j1348 = loadtxt('/data/13a-gtc63-txt/j1348.txt')
j1353 = loadtxt('/data/14a-gtc46-txt/j1353.txt')
j1412 = loadtxt('/data/12b-gtc39-txt/j1412.txt')
j1418c = loadtxt('/data/14a-gtc46-txt/j1418comb.txt')
j1418 = loadtxt('/data/14a-gtc46-txt/j1418.txt')
j1441 = loadtxt('/data/14a-gtc46-txt/j1441.txt')
j1516 = loadtxt('/data/14a-gtc46-txt/j1516.txt')
j1546 = loadtxt('/data/13a-gtc63-txt/j1546.txt')
j2234 = loadtxt('/data/13a-gtc63-txt/j2234.txt')
j2247 = loadtxt('/data/14a-gtc46-txt/j2247.txt')
j2259 = loadtxt('/data/14a-gtc46-txt/j2259.txt')
#j2259b = loadtxt('/data/13a-gtc63-txt/j2259.txt')
j2302 = loadtxt('/data/13a-gtc63-txt/j2302.txt')
j2304 = loadtxt('/data/13a-gtc63-txt/j2304.txt')
j2332 = loadtxt('/data/14a-gtc46-txt/j2332.txt')
j0645vis = loadtxt('/data/xshooter/sdl_followup/allspec/2m0645viscorr_clean_s101.txt')
j1412vis = loadtxt('/data/xshooter/sdl_followup/allspec/ul1412viscorr_clean_s101.txt')
j1307vis = loadtxt('/data/xshooter/sdl_followup/allspec/j1307vis1dcorrcleans101.txt')

add03 = loadtxt('/data/wht19/gaiaucsd/acamspec/add03wcfc_cut_cl.txt')
add04 = loadtxt('/data/wht19/gaiaucsd/acamspec/add04wcfc_cut_cl.txt')
add05 = loadtxt('/data/wht19/gaiaucsd/acamspec/add05wcfc_cut_cl.txt')
add07 = loadtxt('/data/wht19/gaiaucsd/acamspec/add07wcfc_cut.txt')
add08 = loadtxt('/data/wht19/gaiaucsd/acamspec/add08wcfc_cut_cl.txt')
add09 = loadtxt('/data/wht19/gaiaucsd/acamspec/add09wcfc_cut_cl.txt')
add10 = loadtxt('/data/wht19/gaiaucsd/acamspec/add10wcfc_cut_cl.txt')
add11 = loadtxt('/data/wht19/gaiaucsd/acamspec/add11wcfc_cut_cl.txt')
add13 = loadtxt('/data/wht19/gaiaucsd/acamspec/add13wcfc_cut.txt')
gp09 = loadtxt('/data/wht19/gaiaucsd/acamspec/gp09wcfc_cut_cl.txt')
gp10 = loadtxt('/data/wht19/gaiaucsd/acamspec/gp10wcfc_cut_cl.txt')
gp15 = loadtxt('/data/wht19/gaiaucsd/acamspec/gp15wcfc_cut_cl.txt')
gp16 = loadtxt('/data/wht19/gaiaucsd/acamspec/gp16wcfc_cut_cl.txt')
gp17 = loadtxt('/data/wht19/gaiaucsd/acamspec/gp17wcfc_cut_cl.txt')
gp22 = loadtxt('/data/wht19/gaiaucsd/acamspec/gp22wcfc_cut.txt')
gp24 = loadtxt('/data/wht19/gaiaucsd/acamspec/gp24wcfc_cut.txt')
gp28 = loadtxt('/data/wht19/gaiaucsd/acamspec/gp28wcfc_cut_cl.txt')
gp33 = loadtxt('/data/wht19/gaiaucsd/acamspec/gp33wcfc_cut.txt')
gp37 = loadtxt('/data/wht19/gaiaucsd/acamspec/gp37wcfc_cut_cl.txt')
gp39 = loadtxt('/data/wht19/gaiaucsd/acamspec/gp39wcfc_cut_cl.txt')
gp41 = loadtxt('/data/wht19/gaiaucsd/acamspec/gp41wcfc_cut_cl.txt')
gp46 = loadtxt('/data/wht19/gaiaucsd/acamspec/gp46wcfc_cut_cl.txt')
gp47 = loadtxt('/data/wht19/gaiaucsd/acamspec/gp47wcfc_cut_cl.txt')
gp49 = loadtxt('/data/wht19/gaiaucsd/acamspec/gp49wcfc_cut.txt')
gp51 = loadtxt('/data/wht19/gaiaucsd/acamspec/gp51wcfc_cut.txt')
gp56 = loadtxt('/data/wht19/gaiaucsd/acamspec/gp56wcfc_cut.txt')
gp57 = loadtxt('/data/wht19/gaiaucsd/acamspec/gp57wcfc_cut_cl.txt')
gp58 = loadtxt('/data/wht19/gaiaucsd/acamspec/gp58wcfc_cut_cl.txt')
gv06 = loadtxt('/data/wht19/gaiaucsd/acamspec/gv06wcfc_cut_cl.txt')
gv07 = loadtxt('/data/wht19/gaiaucsd/acamspec/gv07wcfc_cut_cl.txt')
gv08 = loadtxt('/data/wht19/gaiaucsd/acamspec/gv08wcfc_cut_cl.txt')
gv12 = loadtxt('/data/wht19/gaiaucsd/acamspec/gv12wcfc_cut.txt')
gv19 = loadtxt('/data/wht19/gaiaucsd/acamspec/gv19wcfc_cut.txt')
gv20 = loadtxt('/data/wht19/gaiaucsd/acamspec/gv20wcfc_cut_cl.txt')
gv22 = loadtxt('/data/wht19/gaiaucsd/acamspec/gv22wcfc_cut.txt')
gv23 = loadtxt('/data/wht19/gaiaucsd/acamspec/gv23wcfc_cut_cl.txt')
gv24 = loadtxt('/data/wht19/gaiaucsd/acamspec/gv24wcfc_cut.txt')
gv26 = loadtxt('/data/wht19/gaiaucsd/acamspec/gv26wcfc_cut.txt')
gv30 = loadtxt('/data/wht19/gaiaucsd/acamspec/gv30wcfc_cut_cl.txt')
gv31 = loadtxt('/data/wht19/gaiaucsd/acamspec/gv31wcfc_cut_cl.txt')
gv35 = loadtxt('/data/wht19/gaiaucsd/acamspec/gv35wcfc_cut_cl.txt')
gv37 = loadtxt('/data/wht19/gaiaucsd/acamspec/gv37wcfc_cut.txt')
gv40 = loadtxt('/data/wht19/gaiaucsd/acamspec/gv40wcfc_cut_cl.txt')
gv41 = loadtxt('/data/wht19/gaiaucsd/acamspec/gv41wcfc_cut_cl.txt')
gv42 = loadtxt('/data/wht19/gaiaucsd/acamspec/gv42wcfc_cut.txt')
gv43 = loadtxt('/data/wht19/gaiaucsd/acamspec/gv43wcfc_cut.txt')
j0252a = loadtxt('/data/wht19/gaiaucsd/acamspec/j0252awcfc_cut.txt')
j0252b = loadtxt('/data/wht19/gaiaucsd/acamspec/j0252bwcfc_cut_cl.txt')
j0417 = loadtxt('/data/wht19/gaiaucsd/acamspec/j0417wcfc_cut.txt')
j1156b = loadtxt('/data/wht19/gaiaucsd/acamspec/j1156bwcfc_cut.txt')
nl115 = loadtxt('/data/wht19/gaiaucsd/acamspec/nl115wcfc_cut_cl.txt')
nl65 = loadtxt('/data/wht19/gaiaucsd/acamspec/nl65wcfc_cut.txt')
ps10 = loadtxt('/data/wht19/gaiaucsd/acamspec/ps10wcfc_cut_cl.txt')
ps16 = loadtxt('/data/wht19/gaiaucsd/acamspec/ps16wcfc_cut_cl.txt')
ps19 = loadtxt('/data/wht19/gaiaucsd/acamspec/ps19wcfc_cut.txt')
ps25 = loadtxt('/data/wht19/gaiaucsd/acamspec/ps25wcfc_cut_cl.txt')
ps31 = loadtxt('/data/wht19/gaiaucsd/acamspec/ps31wcfc_cut.txt')
ps33 = loadtxt('/data/wht19/gaiaucsd/acamspec/ps33wcfc_cut_cl.txt')
sd1128a = loadtxt('/data/wht19/gaiaucsd/acamspec/sd1128awcfc_cut.txt')
sd1128b = loadtxt('/data/wht19/gaiaucsd/acamspec/sd1128bwcfc_cut.txt')
wi0643 = loadtxt('/data/wht19/gaiaucsd/acamspec/wi0643wcfc_cut.txt')

j1114 = loadtxt('/data/12b-gtc39-txt/j1114.txt')
j1352 = loadtxt('/data/14a-gtc46-txt/j1352.txt')
j2233 = loadtxt('/data/12b-gtc39-txt/j2233.txt')

m26t15a2  = loadtxt('/work/sdL/spec/bt-settl/derek16/lte2600-5.50-1.5as2000rd.txt')
m26t20a2  = loadtxt('/work/sdL/spec/bt-settl/derek16/lte2600-5.50-2.0as2000rd.txt')
m26t20a  = loadtxt('/work/sdL/spec/bt-settl/derek16/lte2600-5.50-2.0a_c4-25s500rd.txt')
m26t25a  = loadtxt('/work/sdL/spec/bt-settl/derek16/lte2600-5.50-2.5a_c4-25s500rd.txt')
m26t10a  = loadtxt('/work/sdL/spec/bt-settl/derek16/lte2600-5.50-1.0as500rd.txt')
m26t15a  = loadtxt('/work/sdL/spec/bt-settl/derek16/lte2600-5.50-1.5as500rd.txt')
m26t20a  = loadtxt('/work/sdL/spec/bt-settl/derek16/lte2600-5.50-2.0as500rd.txt')
m25t15a  = loadtxt('/work/sdL/spec/bt-settl/derek16/lte2500-5.50-1.5as500rd.txt')
m25t20a  = loadtxt('/work/sdL/spec/bt-settl/derek16/lte2500-5.50-2.0as500rd.txt')
#m25t20a  = loadtxt('/work/sdL/spec/bt-settl/derek16/lte2500-5.50-2.0a_c4-25s500rd.txt')
m26t20a  = loadtxt('/work/sdL/spec/bt-settl/derek16/lte2600-5.50-2.0as500rd.txt')

#model12  = loadtxt('/work/sdL/spec/bt-settl/modelspec/lte027-5.5-2.0a+0.4.BT-Settl.spec.7.050.0.IR2rd.txt',usecols=(0,1),converters={0:lambda str:float(str.replace("D","E")),1:lambda str:float(str.replace("D","E"))})
#model11  = loadtxt('/work/sdL/spec/bt-settl/modelspec/lte027-5.5-1.0a+0.4.BT-Settl.spec.7.050.0.IR2rd.txt',usecols=(0,1),converters={0:lambda str:float(str.replace("D","E")),1:lambda str:float(str.replace("D","E"))})

sss1013 = loadtxt('/work/sdL/spec/ldss3_ssspm1013-1356_060508.txt')


figure(num=None, figsize=(5,12.7),dpi=80,facecolor='w',edgecolor='k',linewidth=20)
#plt.rc('text', usetex=True)
plt.rc('font', family='serif')


majorLocator   = MultipleLocator(100)
majorFormatter = FormatStrFormatter('%d')
minorLocator   = MultipleLocator(20)

majorLocatory   = MultipleLocator(1)
majorFormattery = FormatStrFormatter('%d')
minorLocatory   = MultipleLocator(0.1)

ax3 = subplot(111)
wavel = arange(895,927,2)
fill_between(wavel,-0.2, 0, facecolor='g',alpha=0.4,edgecolor='1',interpolate=True)
wavel = arange(815,833,2)
fill_between(wavel,-0.2, 0, facecolor='g',alpha=0.3,edgecolor='1',interpolate=True)
wavel = arange(759,769,2)
fill_between(wavel,-0.2, 0, facecolor='g',alpha=0.6,edgecolor='1',interpolate=True)
wavel = arange(717,733,2)
fill_between(wavel,-0.2, 0, facecolor='g',alpha=0.3,edgecolor='1',interpolate=True)
wavel = arange(686,695,2)
fill_between(wavel,-0.2, 0, facecolor='g',alpha=0.3,edgecolor='1',interpolate=True)


plot([400,795],[5,5],'b--',linewidth=1.)
plot([400,795],[4,4],'b--',linewidth=1.)
plot([400,795],[3,3],'b--',linewidth=1.)
plot([400,795],[2,2],'b--',linewidth=1.)
plot([400,795],[1,1],'b--',linewidth=1.)
plot([400,1100],[0,0],'b--',linewidth=1.)





plot(j0252b[:,0]/10,j0252b[:,1]/j0252b[1341,1]/1.3+5,'k-',linewidth=0.5)
plot(j0252b[:,0]/10,j0252b[:,1]/j0252b[1341,1]/1.3+4,'k-',linewidth=0.5)
plot(j0252b[:,0]/10,j0252b[:,1]/j0252b[1341,1]/1.3+3,'k-',linewidth=0.5)
plot(j0252b[:,0]/10,j0252b[:,1]/j0252b[1341,1]/1.3+2,'k-',linewidth=0.5)
plot(j1114[:,0]/10*(1+100./299792.458),j1114[:,1]/j1114[667,1]/1.05+1,'k-',linewidth=0.5)
#plot(j1352[:,0]/10*(1+250./299792.458),j1352[:,1]/j1352[667,1]/1.3*1.22+0.5,'k-',linewidth=0.5)
plot(j1352[:,0]/10*(1+250./299792.458),j1352[:,1]/j1352[667,1]/1.3*1.22,'k-',linewidth=0.5)

plot(j1114[:,0]/10*(1+100./299792.458),j1114[:,1]/j1114[667,1]/1.05+5,'r-',linewidth=0.5)
plot(j1352[:,0]/10*(1+150./299792.458),j1352[:,1]/j1352[667,1]/1.3*1.22+4,'r-',linewidth=0.5)
#plot(sss1013[:,0]/10*(1+100./299792.458),sss1013[:,1]/sss1013[1855,1]/1.07+1,'r-',linewidth=0.5)
#plot(j2233[:,0]/10,j2233[:,1]/j2233[667,1]/1.15/0.8+0.5,'r-',linewidth=0.5)
plot(gp33[:,0]/10,gp33[:,1]/gp33[1341,1]/1.18+3,'r-',linewidth=0.5)

#plot(m26t15a[4:,0]*1000,m26t15a[4:,1]/m26t15a[801,1]/1.05+1,'r-',linewidth=0.7)
#plot(m26t15a[4:,0]*1000*(1-50./299792.458),m26t15a[4:,1]/m26t15a[801,1]/1.05,'g-',linewidth=0.5)
plot(m26t15a[4:,0]*1000,(m26t15a[4:,1]*0.8+m26t10a[4:,1]*0.2)/m26t15a[801,1]/1.02+2,'r-',linewidth=0.5)
plot(m26t15a[4:,0]*1000,(m26t15a[4:,1]*0.8+m26t10a[4:,1]*0.2)/m26t15a[801,1]/1.02+1,'r-',linewidth=0.5)
#plot(m26t15a[4:,0]*1000,(m26t15a[4:,1]*0.6+m26t10a[4:,1]*0.4)/m26t15a[801,1]/1.02+2,'r-',linewidth=0.5)
#plot(m26t15a[4:,0]*1000,(m26t15a[4:,1]*0.6+m26t10a[4:,1]*0.4)/m26t15a[801,1]/1.02+1,'r-',linewidth=0.5)
#plot(m25t15a[4:,0]*1000,(m25t15a[4:,1]*0.6+m25t20a[4:,1]*0.4)/m25t15a[801,1]/1.12,'b-',linewidth=0.5)
plot(m25t15a[4:,0]*1000,(m25t15a[4:,1]*0.4+m25t20a[4:,1]*0.1+m26t15a[4:,1]*0.4+m26t20a[4:,1]*0.1)/m25t15a[801,1]/1.2,'r-',linewidth=0.5)
#plot(m25t15a[4:,0]*1000,(m25t15a[4:,1]*0.8+m25t20a[4:,1]*0.2)/m25t15a[801,1]/1.05+0.5,'r-',linewidth=0.5)
#plot(m26t15a[4:,0]*1000*(1-50./299792.458),(m26t15a[4:,1]*0.2+m26t10a[4:,1]*0.8)/m26t15a[801,1]*1.02,'b-',linewidth=0.5)


plot([735,755],[5.8,5.8],'b-',linewidth=.5)
plot([735,735],[5.7,5.8],'b-',linewidth=.5)
text(738.0,5.82,'VO',color='b',fontsize=8)

plot([788,805],[6.1,6.1],'b-',linewidth=.5)
plot([788,788],[6.0,6.1],'b-',linewidth=.5)
text(789,6.12,'VO',color='b',fontsize=8)

plot([706,726],[5.7,5.7],'b-',linewidth=.5)
plot([706,706],[5.6,5.7],'b-',linewidth=.5)
text(710,5.72,'TiO',color='b',fontsize=8)

plot([765,785],[5.9,5.9],'b-',linewidth=.5)
plot([765,765],[5.8,5.9],'b-',linewidth=.5)
text(767,5.92,'TiO',color='b',fontsize=8)

plot([675,703],[5.55,5.55],'b-',linewidth=.5)
plot([675,675],[5.45,5.55],'b-',linewidth=.5)
text(680,5.57,'CaH',color='b',fontsize=8)

plot([766,771],[4.85,4.85],'b-',linewidth=.5)
plot([766,766],[4.95,4.85],'b-',linewidth=.5)
plot([771,771],[4.95,4.85],'b-',linewidth=.5)
text(764,4.77,'K I',color='b',fontsize=8)

plot([818.5,820.5],[5.35,5.35],'b-',linewidth=.5)
plot([818.5,818.5],[5.45,5.35],'b-',linewidth=.5)
plot([820.5,820.5],[5.45,5.35],'b-',linewidth=.5)
text(813,5.27,'Na I',color='b',fontsize=8)

plot([860,867],[6.35,6.35],'b-',linewidth=.5)
plot([860,860],[6.25,6.35],'b-',linewidth=.5)
text(858,6.37,'CrH',color='b',fontsize=8)

plot([868,875],[6.2,6.2],'b-',linewidth=.5)
plot([868,868],[6.1,6.2],'b-',linewidth=.5)
text(865,6.22,'FeH',color='b',fontsize=8)

plot([841,858],[6.42,6.42],'b-',linewidth=.5)
plot([841,841],[6.32,6.42],'b-',linewidth=.5)
text(840,6.44,'TiO',color='b',fontsize=8)



ax3.text(605,6.0,'Gaia J0452$-$36B (esdL0)',color='k',fontsize=10)
ax3.text(605,5.9,'UL1114+07 (esdL0)',color='r',fontsize=10)
ax3.text(605,4.7,'Gaia J0452$-$36B (esdL0)',color='k',fontsize=10)
ax3.text(605,4.6,'UL1352+31 (esdL0.5)',color='r',fontsize=10)
ax3.text(605,3.7,'Gaia J0452$-$36B (esdL0)',color='k',fontsize=10)
ax3.text(605,3.6,'SSSPM 1013$-$13 (usdL0)',color='r',fontsize=10)
ax3.text(605,2.7,'Gaia J0452$-$36B (esdL0)',color='k',fontsize=10)
ax3.text(605,2.6,'2600K, $-$1.4, 5.5',color='r',fontsize=10)
ax3.text(605,1.7,'UL1114+07 (esdL0)',color='k',fontsize=10)
ax3.text(605,1.6,'2600K, $-$1.4, 5.5',color='r',fontsize=10)
ax3.text(605,0.7,'UL1352+31 (esdL0.5)',color='k',fontsize=10)
ax3.text(605,0.6,'2550K, $-$1.6, 5.5',color='r',fontsize=10)


###
#plot([841,855],[2.1,2.1],'b-',linewidth=.5)
#plot([841,841],[2.0,2.1],'b-',linewidth=.5)
#text(840,2.13,'TiO',color='b',fontsize=6)

#plot([860,867],[2.3,2.3],'b-',linewidth=.5)
#plot([860,860],[2.2,2.3],'b-',linewidth=.5)
#text(855,2.33,'CrH',color='b',fontsize=6)

#plot([868,875],[2.2,2.2],'b-',linewidth=.5)
#plot([868,868],[2.1,2.2],'b-',linewidth=.5)
#text(864,2.23,'FeH',color='b',fontsize=6)


ax3.set_xlim(600,930)
ax3.set_ylim(-0.1,6.5)
ax3.xaxis.set_major_locator(majorLocator)
#ax.xaxis.set_major_formatter(majorFormatter)

#for the minor ticks, use no labels; default NullFormatter
ax3.xaxis.set_minor_locator(minorLocator)

ax3.yaxis.set_major_locator(majorLocatory)
#ax.yaxis.set_major_formatter(majorFormattery)

#for the minor ticks, use no labels; default NullFormatter
ax3.yaxis.set_minor_locator(minorLocatory)

ax3.set_xlabel('Wavelength (nm)')
ax3.set_ylabel('Normalized flux (F$_{\lambda}$) + constant')




#subplots_adjust(left=0.042, bottom=0.042, right=0.998, top=0.998, wspace=0.07, hspace=0)
subplots_adjust(left=0.083, bottom=0.036, right=0.996, top=0.998, wspace=0.07, hspace=0)

plt.savefig('j0452b.pdf')
#plt.savefig('j1333_two.eps')
#show()


